Faster Game Solving via Predictive Blackwell Approachability: Connecting Regret Matching and Mirror Descent

Blackwell approachability is a framework for reasoning about repeated games with vector-valued payoffs. We introduce predictive Blackwell approachability, where an estimate of the next payoff vector is given, and the decision maker tries to achieve better performance based on the accuracy of that estimator. In order to derive algorithms that achieve predictive Blackwell approachability, we start by showing a powerful connection between four well-known algorithms. Follow-the-regularized-leader (FTRL) and online mirror descent (OMD) are the most prevalent regret minimizers in online convex optimization. In spite of this prevalence, the regret matching (RM) and regret matching+ (RM+) algorithms have been preferred in the practice of solving large-scale games (as the local regret minimizers within the counterfactual regret minimization framework). We show that RM and RM+ are the algorithms that result from running FTRL and OMD, respectively, to select the halfspace to force at all times in the underlying Blackwell approachability game. By applying the predictive variants of FTRL or OMD to this connection, we obtain predictive Blackwell approachability algorithms, as well as predictive variants of RM and RM+. In experiments across 18 common zero-sum extensive-form benchmark games, we show that predictive RM+ coupled with counterfactual regret minimization converges vastly faster than the fastest prior algorithms (CFR+, DCFR, LCFR) across all games but two of the poker games, sometimes by two or more orders of magnitude.

==> plots/generate_all_plots.sh <==
# We care about three types of plots:
#
# 1. Comparison between PCFR+ and SOTA:
#    The point of this plot is to compare ORM+ with the state of the art:
#    * CFR+           (RM+,             linear averaging)
#    * Linear CFR     (linear RM,       linear averaging)
#    * Discounted CFR (discounted RM,   quadratic averaging)
#    * PCFR+          (predictive RM+,  quadratic averaging)
game_plots_pcfrp_vs_sota () {
    N=2000

    echo "Generating plots for game" $1 "(PCFR+ vs SOTA)"
    python make_plot.py --type gap --title "$1" -o ${2}_regret_pcfrp_vs_sota.pdf \
        ../json/${2}_rmp_linavg_${N}.json \
        ../json/${2}_lrm_linavg_${N}.json \
        ../json/${2}_discounted_rm_quadratic_${N}.json \
        ../json/${2}_ormp_ap_quadratic_${N}.json
    
    python make_plot.py --type error --title "$1" -o ${2}_error_pcfrp_vs_sota.pdf \
        ../json/${2}_rmp_linavg_${N}.json \
        ../json/${2}_lrm_linavg_${N}.json \
        ../json/${2}_discounted_rm_quadratic_${N}.json \
        ../json/${2}_ormp_ap_quadratic_${N}.json
}
#
# 2. Comparison between linear and quadratic averaging in PCFR+ and CFR+
#    Here we are interested in understanding how the choice of averaging (linear vs quadratic)
#    affects the performance of PCFR+ and CFR+. Consequently, we plot the following curves:
#    * CFR+  with    linear averaging
#    * CFR+  with quadratic averaging
#    * PCFR+ with    linear averaging
#    * PCFR+ with quadratic averaging
game_plots_lin_vs_quad_avg () {
    N=2000

    echo "Generating plots for game" $1 "(LIN vs QUAD AVG)"
    python make_plot.py --type gap --title "$1" -o ${2}_regret_lin_vs_quad_avg.pdf \
        ../json/${2}_rmp_linavg_${N}.json \
        ../json/${2}_rmp_quadratic_${N}.json \
        ../json/${2}_ormp_ap_linavg_${N}.json \
        ../json/${2}_ormp_ap_quadratic_${N}.json

    # Since only the averaging changes, no need to duplicate lines for each algorithm.
    python make_plot.py --type error --title "$1" -o ${2}_error_lin_vs_quad_avg.pdf \
        ../json/${2}_rmp_linavg_${N}.json \
        ../json/${2}_ormp_ap_quadratic_${N}.json
}
#
# 3. Experimental evaluation of predictive DCFR, as well as using quadratic averaging of the
#    past losses as the prediction for the next loss.
game_plots_predictive_dfcr () {
    N=2000

    echo "Generating plots for game" $1 "(Predictive DCFR)"
    python make_plot.py --type gap --title "$1" -o ${2}_regret_pdfcr.pdf \
        ../json/${2}_ormp_ap_quadratic_${N}.json \
        ../json/${2}_ormp_ap_quadratic_quad_${N}.json \
        ../json/${2}_rmp_linavg_${N}.json \
        ../json/${2}_discounted_rm_quadratic_${N}.json \
        ../json/${2}_odrm_ap_quadratic_last_${N}.json \
        ../json/${2}_odrm_ap_quadratic_quad_${N}.json 
    
    python make_plot.py --type error --title "$1" -o ${2}_error_pdfcr.pdf \
        ../json/${2}_ormp_ap_quadratic_${N}.json \
        ../json/${2}_ormp_ap_quadratic_quad_${N}.json \
        ../json/${2}_rmp_linavg_${N}.json \
        ../json/${2}_discounted_rm_quadratic_${N}.json \
        ../json/${2}_odrm_ap_quadratic_last_${N}.json \
        ../json/${2}_odrm_ap_quadratic_quad_${N}.json 
}
#
###################################################################################################
all_game_plots () {
    game_plots_pcfrp_vs_sota     "$1"    "$2"
    game_plots_lin_vs_quad_avg   "$1"    "$2"
    game_plots_predictive_dfcr   "$1"    "$2"
}

# all_game_plots "Goofspiel (4 ranks)"             goof4
# all_game_plots "Goofspiel (4 ranks, lim. info.)" goof4_li
# all_game_plots "Goofspiel (5 ranks)"             goof5
# all_game_plots "Goofspiel (5 ranks, lim. info.)" goof5_li
# all_game_plots "Battleship (3 turns)"            bs23_3turns
# all_game_plots "Battleship (4 turns)"            bs23_4turns
# all_game_plots "Leduc poker (3 ranks)"           leduc3
# all_game_plots "Leduc poker (5 ranks)"           leduc5
# all_game_plots "Leduc poker (9 ranks)"           leduc9
# all_game_plots "Leduc poker (13 ranks)"          leduc13
# all_game_plots "Kuhn poker"                      kuhn
# all_game_plots "Kuhn poker (13 ranks)"           kuhn13
# all_game_plots "River Endgame"                   river_endgame7
# all_game_plots "Pursuit-evasion (4 turns)"       search4
# all_game_plots "Pursuit-evasion (5 turns)"       search5
# all_game_plots "Pursuit-evasion (6 turns)"       search6
# all_game_plots "Small matrix game"               sm 
# all_game_plots "Liar's dice"                     ld
# 
all_game_plots "Liar's dice (new)"         ld_new


==> plots/make_plot.py <==
#!/usr/bin/env python3

import sys
import re
import matplotlib as mpl
import json
import argparse

mpl.use("pgf")
import matplotlib.pyplot as plt

plt.rcParams.update({
    "font.family":
    "serif",  # use serif/main font for text elements
    "text.usetex":
    True,  # use inline math for ticks
    "pgf.rcfonts":
    False,  # don't setup fonts from rc parameters
    "pgf.preamble": """ 
        \\usepackage{times}
        \\usepackage[T1]{fontenc}
        \\usepackage{bm}
        \\usepackage{amsmath}
        \\usepackage{amssymb}
    """,
    "pgf.texsystem": "pdflatex",
})


def color(algo, avg):
    if algo == 'rm+':
        if avg == 'quadratic':
            return 'violet'
        else:
            return 'blue'
    elif algo == 'optimistic_rm+':
        if avg == 'quadratic':
            return 'red'
        else:
            return 'green'
    elif algo == 'lrm':
        return 'green'
    elif algo == 'discounted_rm':
        return 'purple'
    elif algo == 'optimistic_discounted_rm':
        return 'black'
    else:
        print("Unexpected algorithm", algo)
        return 'black'


def linestyle(algo, avg):
    if algo == 'rm+':
        if avg == 'quadratic':
            return '--'
        else:
            return '-'
    elif algo == 'optimistic_rm+':
        if avg == 'quadratic':
            return '-.'
        else:
            return ':'
    elif algo == 'lrm':
        return '--'
    elif algo == 'discounted_rm':
        return ':'
    elif algo == 'optimistic_discounted_rm':
        return '-'
    else:
        print("Unexpected algorithm", algo)
        return 'black'


def label(algo):
    if algo == 'rm+':
        return 'RM$^+$'
    elif algo == 'optimistic_rm+':
        return 'Optimistic RM$^+$'
    elif algo == 'lrm':
        return 'Linear RM'
    elif algo == 'discounted_rm':
        return 'DCFR'
    elif algo == 'optimistic_discounted_rm':
        return 'ODiscRM'
    else:
        print("Unexpected algorithm", algo)
        return 'black'


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description='Plot gap and nash gap.')
    parser.add_argument('files', metavar='file', type=argparse.FileType('r'), nargs='+', help='JSON input file')
    parser.add_argument('--type', type=str, dest='type', required=True, help='Type of plot (gap or error)')
    parser.add_argument('--title', type=str, dest='title', required=True, help='Title of plot')
    parser.add_argument('--large', action='store_true', help='Make large plot')
    parser.add_argument('-o', type=str, dest='outfile', required=True, help='Output file name')
    args = parser.parse_args()

    if not args.large:
        if args.type == "gap":
            figsize = (2.15, 1.5)
            bbox = mpl.transforms.Bbox.from_bounds(-.15, .155, 2.15, 1.21)
        else:
            figsize = (2.15, 1.5)
            bbox = mpl.transforms.Bbox.from_bounds(-.15, -.03, 2.15, 1.43)
        plt, ax = plt.subplots(figsize=figsize)
    else:
        plt, ax = plt.subplots()

    if args.type == "gap":
        if not args.large:
            ax.tick_params(axis='x', colors='white')

        for dataset in args.files:
            data = json.load(dataset)
            dps = data['datapoints']
            col = color(data['algo'], data['avg'])
            ls = linestyle(data['algo'], data['avg'])
            lab = label(data['algo'])

            if '_quad_' in dataset.name:
                ls = '--'
                lab += ' (pred: quad)'

            ax.semilogy([d['iteration'] for d in dps][::10], [d['nash_gap'] for d in dps][::10], color=col, ls=ls, lw=.8, label=lab)

        if args.large:
            ax.set_ylabel("Nash gap")
    elif args.type == "error":
        for dataset in args.files:
            data = json.load(dataset)
            dps = data['datapoints']
            col = color(data['algo'], data['avg'])
            ls = linestyle(data['algo'], data['avg'])
            lab = label(data['algo'])

            if '_quad_' in dataset.name:
                ls = '--'
                lab += ' (pred: quad)'

            ax.semilogy([d['iteration'] for d in dps][::10], [d['pred_error_avg'] for d in dps][::10],
                        color=col,
                        ls=ls,
                        lw=.8,
                        label=lab)
            if data['algo'] == 'optimistic_rm+' and False:
                ax.fill_between([d['iteration'] for d in dps], [d['pred_error_max'] for d in dps],
                                [max(0.0, d['pred_error_avg']) for d in dps],
                                color=col,
                                facecolor="none",
                                alpha=.2)

        if args.large:
            ax.set_ylabel("Average $\|\\bm{x}^t - \\bm{m}^t\|_2$")
    else:
        print("Unknown plot type!")
        sys.exit(1)

    if args.large:
        plt.suptitle(args.title)
        ax.set_xlabel("Iteration")
        ax.legend()
    ax.grid()

    print("> Outputing %s plot to %s..." % ('nash-gap' if args.type == "gap" else 'prediction error', args.outfile))
    if not args.large:
        plt.savefig(args.outfile, bbox_inches=bbox, transparent=True)
    else:
        plt.savefig(args.outfile, transparent=True)

